Mutually orthogonal anti-Latin squares

Anti-Latin squares were introduced in connection with non-linear secure network coding, and the extremal problem for large mutually orthogonal families is motivated by that setting. We study the maximum size $N_A(d)$ of a family of mutually orthogonal anti-Latin squares of order $d$. We prove that $N_L(d)+1\le N_A(d)\le N_L(d)+2$ for every $d\ge 3$, where $N_L(d)$ denotes the classical maximum size of a family of mutually orthogonal Latin squares of order $d$, and we show that in fact $N_A(3)=N_L(3)+1$ whereas $N_A(d)=N_L(d)+2$ for every $d\ge 4$. The upper bound is obtained by passing through balanced matrices, while the lower bound is given by a deterministic permutation argument. For all $d\ge 8$, and also for the exceptional order $d=6$, the upper bound is shown to be attainable by a general probabilistic construction. On the structural side, we show that a saturated family of size $d+1$ induces an affine plane of order $d$, and that the saturated case is characterized by the existence of an anti-coordinate grid decomposition; after transporting this condition to the fixed cell set $[d]^2$, it becomes a direction-completeness condition on the corresponding row-blocks and column-blocks. The remaining small orders are treated separately: $d=3$ is handled by direct analysis and classification of orthogonal triples, $d=4$ by an explicit saturated construction and an analysis of its finite-geometric structure, and $d=5$ and $d=7$ by explicit saturated examples arising from the random-grid framework. Thus $N_A(d)$ is determined in terms of $N_L(d)$ for every $d\ge3$, and its numerical value is obtained explicitly for every $3\le d\le9$.

==> anc/random_grid_d5_d7_output.json <==
{
  "5": {
    "all_column_blocks_direction_complete": true,
    "all_row_blocks_direction_complete": true,
    "column_blocks_direction_complete": [
      true,
      true,
      true,
      true,
      true
    ],
    "d": 5,
    "directions_order": [
      "inf",
      "0",
      "1",
      "2",
      "3",
      "4"
    ],
    "elapsed_sec": 0.0013229846954345703,
    "family": [
      [
        [
          2,
          1,
          0,
          3,
          1
        ],
        [
          2,
          2,
          1,
          4,
          3
        ],
        [
          4,
          2,
          4,
          4,
          0
        ],
        [
          4,
          1,
          0,
          1,
          3
        ],
        [
          0,
          3,
          2,
          3,
          0
        ]
      ],
      [
        [
          0,
          1,
          2,
          3,
          0
        ],
        [
          2,
          3,
          4,
          4,
          0
        ],
        [
          0,
          1,
          3,
          1,
          3
        ],
        [
          2,
          2,
          0,
          3,
          1
        ],
        [
          4,
          4,
          4,
          2,
          1
        ]
      ],
      [
        [
          3,
          0,
          2,
          0,
          4
        ],
        [
          0,
          1,
          3,
          0,
          2
        ],
        [
          1,
          4,
          4,
          2,
          3
        ],
        [
          3,
          1,
          0,
          2,
          3
        ],
        [
          4,
          1,
          2,
          4,
          1
        ]
      ],
      [
        [
          1,
          4,
          2,
          2,
          3
        ],
        [
          3,
          4,
          2,
          1,
          4
        ],
        [
          2,
          2,
          0,
          3,
          3
        ],
        [
          4,
          0,
          0,
          1,
          0
        ],
        [
          4,
          3,
          0,
          1,
          1
        ]
      ],
      [
        [
          4,
          3,
          2,
          4,
          2
        ],
        [
          1,
          2,
          1,
          2,
          1
        ],
        [
          3,
          0,
          1,
          4,
          3
        ],
        [
          0,
          4,
          0,
          0,
          2
        ],
        [
          4,
          0,
          3,
          3,
          1
        ]
      ],
      [
        [
          2,
          2,
          2,
          1,
          1
        ],
        [
          4,
          0,
          0,
          3,
          3
        ],
        [
          4,
          3,
          2,
          0,
          3
        ],
        [
          1,
          3,
          0,
          4,
          4
        ],
        [
          4,
          2,
          1,
          0,
          1
        ]
      ]
    ],
    "row_blocks_direction_complete": [
      true,
      true,
      true,
      true,
      true
    ],
    "seed": 20260317,
    "success": true,
    "tau_row_major": [
      [
        2,
        0
      ],
      [
        1,
        1
      ],
      [
        0,
        2
      ],
      [
        3,
        3
      ],
      [
        1,
        0
      ],
      [
        2,
        2
      ],
      [
        2,
        3
      ],
      [
        1,
        4
      ],
      [
        4,
        4
      ],
      [
        3,
        0
      ],
      [
        4,
        0
      ],
      [
        2,
        1
      ],
      [
        4,
        3
      ],
      [
        4,
        1
      ],
      [
        0,
        3
      ],
      [
        4,
        2
      ],
      [
        1,
        2
      ],
      [
        0,
        0
      ],
      [
        1,
        3
      ],
      [
        3,
        1
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ],
      [
        2,
        4
      ],
      [
        3,
        2
      ],
      [
        0,
        1
      ]
    ],
    "trial_found": 34,
    "verification": {
      "K": 6,
      "all_anti_latin": true,
      "all_pairwise_orthogonal": true,
      "anti_latin_each_square": [
        true,
        true,
        true,
        true,
        true,
        true
      ],
      "expected_K": 6,
      "orthogonal_pairs": {
        "1-2": true,
        "1-3": true,
        "1-4": true,
        "1-5": true,
        "1-6": true,
        "2-3": true,
        "2-4": true,
        "2-5": true,
        "2-6": true,
        "3-4": true,
        "3-5": true,
        "3-6": true,
        "4-5": true,
        "4-6": true,
        "5-6": true
      },
      "verified": true
    }
  },
  "7": {
    "all_column_blocks_direction_complete": true,
    "all_row_blocks_direction_complete": true,
    "column_blocks_direction_complete": [
      true,
      true,
      true,
      true,
      true,
      true,
      true
    ],
    "d": 7,
    "directions_order": [
      "inf",
      "0",
      "1",
      "2",
      "3",
      "4",
      "5",
      "6"
    ],
    "elapsed_sec": 0.0009176731109619141,
    "family": [
      [
        [
          2,
          6,
          4,
          2,
          2,
          5,
          6
        ],
        [
          2,
          5,
          0,
          5,
          1,
          3,
          6
        ],
        [
          5,
          4,
          0,
          0,
          3,
          2,
          5
        ],
        [
          4,
          1,
          0,
          4,
          6,
          3,
          6
        ],
        [
          3,
          1,
          2,
          0,
          2,
          4,
          3
        ],
        [
          0,
          3,
          3,
          1,
          1,
          6,
          1
        ],
        [
          4,
          0,
          1,
          5,
          4,
          5,
          6
        ]
      ],
      [
        [
          4,
          5,
          2,
          1,
          2,
          2,
          0
        ],
        [
          6,
          6,
          5,
          1,
          6,
          2,
          1
        ],
        [
          0,
          0,
          2,
          4,
          4,
          3,
          4
        ],
        [
          1,
          4,
          1,
          3,
          6,
          0,
          4
        ],
        [
          5,
          3,
          5,
          3,
          0,
          6,
          1
        ],
        [
          6,
          6,
          3,
          5,
          2,
          3,
          0
        ],
        [
          4,
          0,
          1,
          5,
          5,
          3,
          2
        ]
      ],
      [
        [
          2,
          6,
          5,
          6,
          0,
          4,
          1
        ],
        [
          4,
          1,
          5,
          3,
          5,
          6,
          2
        ],
        [
          2,
          3,
          2,
          4,
          1,
          1,
          6
        ],
        [
          4,
          3,
          1,
          6,
          0,
          4,
          5
        ],
        [
          2,
          2,
          3,
          3,
          5,
          2,
          5
        ],
        [
          6,
          3,
          0,
          4,
          1,
          4,
          6
        ],
        [
          0,
          0,
          0,
          0,
          1,
          5,
          3
        ]
      ],
      [
        [
          0,
          0,
          1,
          4,
          5,
          6,
          2
        ],
        [
          2,
          3,
          5,
          5,
          4,
          3,
          3
        ],
        [
          4,
          6,
          2,
          4,
          5,
          6,
          1
        ],
        [
          0,
          2,
          1,
          2,
          1,
          1,
          6
        ],
        [
          6,
          1,
          1,
          3,
          3,
          5,
          2
        ],
        [
          6,
          0,
          4,
          3,
          0,
          5,
          5
        ],
        [
          3,
          0,
          6,
          2,
          4,
          0,
          4
        ]
      ],
      [
        [
          5,
          1,
          4,
          2,
          3,
          1,
          3
        ],
        [
          0,
          5,
          5,
          0,
          3,
          0,
          4
        ],
        [
          6,
          2,
          2,
          4,
          2,
          4,
          3
        ],
        [
          3,
          1,
          1,
          5,
          2,
          5,
          0
        ],
        [
          3,
          0,
          6,
          3,
          1,
          1,
          6
        ],
        [
          6,
          4,
          1,
          2,
          6,
          6,
          4
        ],
        [
          6,
          0,
          5,
          4,
          0,
          2,
          5
        ]
      ],
      [
        [
          3,
          2,
          0,
          0,
          1,
          3,
          4
        ],
        [
          5,
          0,
          5,
          2,
          2,
          4,
          5
        ],
        [
          1,
          5,
          2,
          4,
          6,
          2,
          5
        ],
        [
          6,
          0,
          1,
          1,
          3,
          2,
          1
        ],
        [
          0,
          6,
          4,
          3,
          6,
          4,
          3
        ],
        [
          6,
          1,
          5,
          1,
          5,
          0,
          3
        ],
        [
          2,
          0,
          4,
          6,
          3,
          4,
          6
        ]
      ],
      [
        [
          1,
          3,
          3,
          5,
          6,
          5,
          5
        ],
        [
          3,
          2,
          5,
          4,
          1,
          1,
          6
        ],
        [
          3,
          1,
          2,
          4,
          3,
          0,
          0
        ],
        [
          2,
          6,
          1,
          4,
          4,
          6,
          2
        ],
        [
          4,
          5,
          2,
          3,
          4,
          0,
          0
        ],
        [
          6,
          5,
          2,
          0,
          4,
          1,
          2
        ],
        [
          5,
          0,
          3,
          1,
          6,
          6,
          0
        ]
      ],
      [
        [
          6,
          4,
          6,
          3,
          4,
          0,
          6
        ],
        [
          1,
          4,
          5,
          6,
          0,
          5,
          0
        ],
        [
          5,
          4,
          2,
          4,
          0,
          5,
          2
        ],
        [
          5,
          5,
          1,
          0,
          5,
          3,
          3
        ],
        [
          1,
          4,
          0,
          3,
          2,
          3,
          4
        ],
        [
          6,
          2,
          6,
          6,
          3,
          2,
          1
        ],
        [
          1,
          0,
          2,
          3,
          2,
          1,
          1
        ]
      ]
    ],
    "row_blocks_direction_complete": [
      true,
      true,
      true,
      true,
      true,
      true,
      true
    ],
    "seed": 20260317,
    "success": true,
    "tau_row_major": [
      [
        2,
        4
      ],
      [
        6,
        5
      ],
      [
        4,
        2
      ],
      [
        2,
        1
      ],
      [
        2,
        2
      ],
      [
        5,
        2
      ],
      [
        6,
        0
      ],
      [
        2,
        6
      ],
      [
        5,
        6
      ],
      [
        0,
        5
      ],
      [
        5,
        1
      ],
      [
        1,
        6
      ],
      [
        3,
        2
      ],
      [
        6,
        1
      ],
      [
        5,
        0
      ],
      [
        4,
        0
      ],
      [
        0,
        2
      ],
      [
        0,
        4
      ],
      [
        3,
        4
      ],
      [
        2,
        3
      ],
      [
        5,
        4
      ],
      [
        4,
        1
      ],
      [
        1,
        4
      ],
      [
        0,
        1
      ],
      [
        4,
        3
      ],
      [
        6,
        6
      ],
      [
        3,
        0
      ],
      [
        6,
        4
      ],
      [
        3,
        5
      ],
      [
        1,
        3
      ],
      [
        2,
        5
      ],
      [
        0,
        3
      ],
      [
        2,
        0
      ],
      [
        4,
        6
      ],
      [
        3,
        1
      ],
      [
        0,
        6
      ],
      [
        3,
        6
      ],
      [
        3,
        3
      ],
      [
        1,
        5
      ],
      [
        1,
        2
      ],
      [
        6,
        3
      ],
      [
        1,
        0
      ],
      [
        4,
        4
      ],
      [
        0,
        0
      ],
      [
        1,
        1
      ],
      [
        5,
        5
      ],
      [
        4,
        5
      ],
      [
        5,
        3
      ],
      [
        6,
        2
      ]
    ],
    "trial_found": 3,
    "verification": {
      "K": 8,
      "all_anti_latin": true,
      "all_pairwise_orthogonal": true,
      "anti_latin_each_square": [
        true,
        true,
        true,
        true,
        true,
        true,
        true,
        true
      ],
      "expected_K": 8,
      "orthogonal_pairs": {
        "1-2": true,
        "1-3": true,
        "1-4": true,
        "1-5": true,
        "1-6": true,
        "1-7": true,
        "1-8": true,
        "2-3": true,
        "2-4": true,
        "2-5": true,
        "2-6": true,
        "2-7": true,
        "2-8": true,
        "3-4": true,
        "3-5": true,
        "3-6": true,
        "3-7": true,
        "3-8": true,
        "4-5": true,
        "4-6": true,
        "4-7": true,
        "4-8": true,
        "5-6": true,
        "5-7": true,
        "5-8": true,
        "6-7": true,
        "6-8": true,
        "7-8": true
      },
      "verified": true
    }
  }
}

==> anc/random_grid_generate_d5_d7.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
random_grid_generate_d5_d7.py

Pure-Python randomized-grid generator for saturated families of mutually
orthogonal anti-Latin squares in the prime orders d=5 and d=7.

This script implements the finite-field version of the construction described
in Theorem TH4 / Corollary CO2 of the paper.

For d in {5,7}, it repeatedly samples a random bijection

    tau : [d]^2 -> F_d^2

where [d]^2 is the external cell grid and F_d^2 is the affine plane over the
prime field F_d.  The standard row and column blocks of [d]^2 are pulled forward
by tau.  A trial succeeds when every row block and every column block determines
all d+1 directions in F_d^2, i.e. for every direction u the corresponding
projection has a repeated value on that block.

Given a successful tau, the script constructs d+1 arrays by line membership:

    A_inf(i,j) = x,
    A_m(i,j)   = y - m*x mod d,     m = 0,...,d-1,

where tau(i,j) = (x,y).  These arrays are then verified to be balanced,
anti-Latin, and pairwise orthogonal.

No CP-SAT solver, OR-Tools, or third-party package is used.

Typical use:
    python random_grid_generate_d5_d7.py
    python random_grid_generate_d5_d7.py --seed 20260317 --max-trials 100000
    python random_grid_generate_d5_d7.py --json-out random_grid_d5_d7_output.json
"""

from __future__ import annotations

import argparse
import json
import random
import time
from collections import Counter
from typing import Dict, List, Tuple, Union, Any

Point = Tuple[int, int]
Direction = Union[str, int]
Square = List[List[int]]
Family = List[Square]


def directions(d: int) -> List[Direction]:
    return ["inf"] + list(range(d))


def projection(direction: Direction, point: Point, d: int) -> int:
    x, y = point
    if direction == "inf":
        return x
    return (y - int(direction) * x) % d


def determines_direction(block: List[Point], direction: Direction, d: int) -> bool:
    """Return True iff block determines the direction, i.e. has a repeated projection."""
    vals = [projection(direction, p, d) for p in block]
    return len(set(vals)) < len(vals)


def direction_complete(block: List[Point], d: int) -> bool:
    return all(determines_direction(block, u, d) for u in directions(d))


def sample_tau(d: int, rng: random.Random) -> List[Point]:
    """Return tau as a row-major list of d^2 points in F_d^2."""
    pts = [(x, y) for x in range(d) for y in range(d)]
    rng.shuffle(pts)
    return pts


def row_blocks(tau: List[Point], d: int) -> List[List[Point]]:
    return [tau[i * d : (i + 1) * d] for i in range(d)]


def column_blocks(tau: List[Point], d: int) -> List[List[Point]]:
    return [[tau[i * d + j] for i in range(d)] for j in range(d)]


def tau_is_bijection(tau: List[Point], d: int) -> bool:
    return len(tau) == d * d and set(tau) == {(x, y) for x in range(d) for y in range(d)}


def tau_is_anti_coordinate_grid(tau: List[Point], d: int) -> bool:
    if not tau_is_bijection(tau, d):
        return False
    return all(direction_complete(b, d) for b in row_blocks(tau, d)) and all(
        direction_complete(b, d) for b in column_blocks(tau, d)
    )


def reconstruct_family(tau: List[Point], d: int) -> Family:
    """Construct the d+1 arrays by finite-field line membership."""
    fam: Family = []
    for u in directions(d):
        flat = [projection(u, p, d) for p in tau]
        fam.append([flat[i * d : (i + 1) * d] for i in range(d)])
    return fam


def symbol_counts(square: Square) -> Dict[int, int]:
    cnt: Counter[int] = Counter()
    for row in square:
        cnt.update(row)
    return dict(sorted(cnt.items()))


def is_balanced(square: Square, d: int) -> bool:
    return symbol_counts(square) == {a: d for a in range(d)}


def has_repeat(seq: List[int]) -> bool:
    return len(set(seq)) < len(seq)


def is_anti_latin(square: Square, d: int) -> bool:
    if len(square) != d or any(len(row) != d for row in square):
        return False
    if any(x not in range(d) for row in square for x in row):
        return False
    if not is_balanced(square, d):
        return False
    if not all(has_repeat(row) for row in square):
        return False
    if not all(has_repeat([square[i][j] for i in range(d)]) for j in range(d)):
        return False
    return True


def orthogonal(A: Square, B: Square, d: int) -> bool:
    seen = set()
    for i in range(d):
        for j in range(d):
            pair = (A[i][j], B[i][j])
            if pair in seen:
                return False
            seen.add(pair)
    return len(seen) == d * d


def verify_family(fam: Family, d: int) -> Dict[str, Any]:
    pairwise: Dict[str, bool] = {}
    all_pairwise = True
    for a in range(len(fam)):
        for b in range(a + 1, len(fam)):
            ok = orthogonal(fam[a], fam[b], d)
            pairwise[f"{a+1}-{b+1}"] = ok
            all_pairwise = all_pairwise and ok
    anti_each = [is_anti_latin(S, d) for S in fam]
    return {
        "K": len(fam),
        "expected_K": d + 1,
        "anti_latin_each_square": anti_each,
        "all_anti_latin": all(anti_each),
        "orthogonal_pairs": pairwise,
        "all_pairwise_orthogonal": all_pairwise,
        "verified": len(fam) == d + 1 and all(anti_each) and all_pairwise,
    }


def find_success(d: int, seed: int, max_trials: int) -> Dict[str, Any]:
    rng = random.Random(seed)
    t0 = time.time()
    for trial in range(1, max_trials + 1):
        tau = sample_tau(d, rng)
        if tau_is_anti_coordinate_grid(tau, d):
            fam = reconstruct_family(tau, d)
            verification = verify_family(fam, d)
            rows_ok = [direction_complete(b, d) for b in row_blocks(tau, d)]
            cols_ok = [direction_complete(b, d) for b in column_blocks(tau, d)]
            return {
                "d": d,
                "seed": seed,
                "trial_found": trial,
                "elapsed_sec": time.time() - t0,
                "tau_row_major": [[x, y] for (x, y) in tau],
                "row_blocks_direction_complete": rows_ok,
                "column_blocks_direction_complete": cols_ok,
                "all_row_blocks_direction_complete": all(rows_ok),
                "all_column_blocks_direction_complete": all(cols_ok),
                "directions_order": [str(u) for u in directions(d)],
                "family": fam,
                "verification": verification,
                "success": verification["verified"],
            }
    return {
        "d": d,
        "seed": seed,
        "trial_found": None,
        "elapsed_sec": time.time() - t0,
        "success": False,
        "message": f"No successful grid decomposition found in {max_trials} trials.",
    }


def square_to_latex(square: Square) -> str:
    rows = [" & ".join(str(x) for x in row) for row in square]
    return "\\left(\\begin{array}{" + "c" * len(square) + "}\n" + "\\\\\n".join(rows) + "\n\\end{array}\\right)"


def family_to_latex(fam: Family) -> str:
    return "\n\n".join(square_to_latex(S) for S in fam)


def compact_summary(result: Dict[str, Any]) -> Dict[str, Any]:
    if not result.get("success"):
        return result
    v = result["verification"]
    return {
        "d": result["d"],
        "seed": result["seed"],
        "trial_found": result["trial_found"],
        "elapsed_sec": result["elapsed_sec"],
        "K": v["K"],
        "expected_K": v["expected_K"],
        "all_row_blocks_direction_complete": result["all_row_blocks_direction_complete"],
        "all_column_blocks_direction_complete": result["all_column_blocks_direction_complete"],
        "all_anti_latin": v["all_anti_latin"],
        "all_pairwise_orthogonal": v["all_pairwise_orthogonal"],
        "verified": v["verified"],
    }


def main() -> None:
    parser = argparse.ArgumentParser(description="Random-grid generator for d=5 and d=7 anti-Latin families.")
    parser.add_argument("--seed", type=int, default=20260317, help="Base random seed. Default: 20260317.")
    parser.add_argument("--max-trials", type=int, default=100000, help="Maximum trials per d. Default: 100000.")
    parser.add_argument("--json-out", default="random_grid_d5_d7_output.json", help="Output JSON file.")
    parser.add_argument("--latex-out", default="random_grid_d5_d7_families.tex", help="Output LaTeX file for generated families.")
    parser.add_argument("--quiet", action="store_true", help="Print only compact JSON summary.")
    args = parser.parse_args()

    results: Dict[str, Any] = {}
    summaries: Dict[str, Any] = {}
    for d in (5, 7):
        # Use the same stated seed independently for each d.
        result = find_success(d=d, seed=args.seed, max_trials=args.max_trials)
        results[str(d)] = result
        summaries[str(d)] = compact_summary(result)

    with open(args.json_out, "w", encoding="utf-8") as f:
        json.dump(results, f, indent=2, sort_keys=True)

    with open(args.latex_out, "w", encoding="utf-8") as f:
        for d in (5, 7):
            res = results[str(d)]
            f.write(f"% d={d}, seed={args.seed}, trial_found={res.get('trial_found')}\n")
            if res.get("success"):
                f.write(family_to_latex(res["family"]))
                f.write("\n\n")
            else:
                f.write("% No family found.\n\n")

    print(json.dumps(summaries, indent=2, sort_keys=True))
    if not all(results[str(d)].get("success") for d in (5, 7)):
        raise SystemExit(1)


if __name__ == "__main__":
    main()

